Proof-of-Turn: Blockchain consensus using a round-robin procedure as one possible solution for cutting costs in mobile games

This master thesis deals with Blockchain Technology in mobile turn based peer to peer games. First, it investigates the capabilities of Blockchain Technology to be used for gaming applications. In this regard, among others, Proof-of-Mechanisms, Vote-based Consensus and several Performance Improvements are described. Second, several smart contracts are introduced to show the general feasibility of turn based games hosted on Blockchain Technology. More specific, Hidden transactions, Randomization, Piles of Cards, Fog of War elements, Data allocation improvements and other smart contracts are specified. Third, a special Proof-of-Turn consensus mechanism, based on the Blockchain Technology, is defined to enable game publishers to cut costs in the means of their provided game servers. Herein, Byzantine Fault Tolerance, Peering, the CAP Theorem, Interoperability among other characteristics are covered. Last, these measures shall additionally raise the trust level among the players in mobile turn based games.

==> contents/graphsplots/BCstorageAllocationAllBig.py <==
# Imports
from matplotlib import pyplot as plt
# Dimensions
plt.figure(figsize=(21*0.36,9*0.36))
# Data for 'Linear'
LINx = [0,2050]
LINy = [0,2050]
# Data for 'Relevant Blocks'
RBx = [50,650,1300,2050]
RBy = [0,300,625,1000]
# Data for 'Prune Procedure/Sidechains'
SCx = [4,150,150,300,300,450,450,600,600,750,750,
	900,900,1050,1050,1200,1200,1350,1350,1500,1500,
	1650,1650,1800,1800,1950,1950,2050]
SCy = [0,146, 75,225,150,300,225,375,300,450,375,
	525,450,600,525,675,600,750,675,825,750,900,
	825,975,900,1050,975,1075]
# Data for 'Meta-State Block'
MSx = [4,200,200,390,390,580,580,770,770,960,960,1150,
1150,1340,1340,1530,1530,1720,1720,1910,1910,2000,2050]
MSy = [0,198, 75,265,150,340,183.3,373,205,395,220,410,
230,420.2,236,426.8,241.2,431,244.1,434,246.1,336,386.1]
# Plotting
plt.plot(LINx, LINy, '-.k')
plt.plot(RBx, RBy, '--r')
plt.plot(SCx, SCy, 'C0')
plt.plot(MSx, MSy, 'C2')
# Nameing
plt.xlabel('Transactions (K)')
plt.ylabel('Megabyte')
plt.legend(["BC without optimization",
	"Historic relevant transactions",
	"Prune Procedure/Child-chains",
	"Meta-State Block"])
# Finalize
plt.grid(b=True, which='major', color='#dddddd',
	linestyle='-.', linewidth=0.4)
plt.tight_layout()
# Output
plt.show()

==> contents/graphsplots/BCstorageAllocationBase.py <==
# Imports
from matplotlib import pyplot as plt
# Dimensions
plt.figure(figsize=(21*0.36,9*0.36))
# Data for 'Linear'
LINx = [0,1300]
LINy = [0,1300]
# Data for 'Relevant Blocks'
RBx = [50,650,1300]
RBy = [0,300,625]
# Plotting
plt.plot(LINx, LINy, '--k')
plt.plot(RBx, RBy, '-.r')
# Nameing
plt.xlabel('Transactions (K)')
plt.ylabel('Megabyte')
plt.legend(["BC without optimization",
	"Historic relevant transactions"])
# Finalize
plt.grid(b=True, which='major', color='#dddddd',
	linestyle='-.', linewidth=0.4)
plt.tight_layout()
# Output
plt.show()

==> contents/graphsplots/BCstorageAllocationBase_old.py <==
# Imports
from matplotlib import pyplot as plt
# Data for 'Linear'
plt.figure(figsize=(21*0.36,9*0.36))
# Data for 'Linear'
LINx = [0,1300]
LINy = [0,1300]
# Data for 'Relevant Transactions'
RBx = [50,650,1300]
RBy = [0,300,625]
# Plotting
plt.plot(LINx, LINy, 'k')
plt.plot(RBx, RBy, 'r')
# Nameing
plt.xlabel('Blocks')
plt.ylabel('Megabyte')
plt.legend(["BC without optimization",
	"Historic relevant Blocks"])
# Finalize
plt.grid(b=True, which='major', color='#dddddd',
	linestyle='-.', linewidth=0.4)
plt.tight_layout()
# Output
plt.show()

==> contents/graphsplots/ShufflePlot.py <==
# Imports
import matplotlib
from matplotlib import pyplot as plt
from matplotlib.ticker import FuncFormatter
import numpy as np
# Output dimensions
plt.figure(figsize=(21*0.36,9*0.36))

# Case 1: n nodes and groups of 1 .. Y = 1
def f1(n):
    return n/n
# Case 2: n nodes and Groups of two nodes
def f2(n):
    return (n/2)/n
# Case 3: n nodes and Groups of three nodes
def f3(n):
    return (n/3)/n

# Case 5: n nodes and three groups
def f5(n):
    return 3/n
# Case 6: n nodes and four groups
def f6(n):
    return 4/n
# Case 7: n nodes and four groups
def f7(n):
    return 5/n
# Plot Ranges
rnge1 = np.arange(2.9, 54.01, 0.1)
rnge3 = np.arange(3, 55, 1)
rnge4 = np.arange(4, 55, 1)
rnge5 = np.arange(5, 55, 1)
rnge6 = np.arange(6, 55, 1)
rnge9 = np.arange(9, 55, 1)

# Plots
plt.plot(rnge3, f5(rnge3), '--', linewidth=2, label="\u03B1: Three groups")
plt.plot(rnge4, f6(rnge4), '--', linewidth=2, label="\u03B2: Four groups")
plt.plot(rnge5, f7(rnge5), '--', linewidth=2, label="\u03B3: Five groups")

plt.plot(rnge1, f1(rnge1), 'tab:red', linewidth=2, label="\u03B4: Full mistrust")
plt.plot(rnge6, f2(rnge6), 'tab:brown',  linewidth=2, label="\u03B5: Groups of (~)two nodes")
plt.plot(rnge9, f3(rnge9), 'tab:olive', linewidth=2, label="\u03B8: Groups of (~)three nodes")
# Axis & Labels
plt.xlabel('Network nodes')
plt.ylabel('Hostile nodes')
def to_percent(y, position):
    s = str(round(100*y,1))
    return s + '%'
formatter = FuncFormatter(to_percent)
plt.gca().yaxis.set_major_formatter(formatter)
# Finalize
plt.grid(b=True, which='major', color='#aaaaaa',
	linestyle='-')
plt.minorticks_on()
plt.grid(b=True, which='minor', color='#aaaaaa',
	linestyle='-.', alpha=0.2)
plt.legend(bbox_to_anchor=(0.575, 0.9), loc='upper left')
plt.tight_layout()
# Output
plt.show()


==> contents/graphsplots/storageAllocationMetaState.py <==
# Imports
from matplotlib import pyplot as plt
# Dimensions
plt.figure(figsize=(21*0.36,9*0.36))
# Data for 'Linear'
LINx = [0,1300]
LINy = [0,1300]
# Data for 'Relevant Blocks'
RBx = [50,650,1300]
RBy = [0,300,625]
# Data for 'Meta-State Block'
MSx = [4,200,200,390,390,580,580,770,770,
	960,960,1150,1150,1300]
MSy = [0,198, 75,265,150,340,183,373,205.5,
	395.5,220.3,410.3,230.2,380.2]
# Plotting
plt.plot(LINx, LINy, '-.k')
plt.plot(RBx, RBy, '--r')
plt.plot(MSx, MSy, 'C2')
# Nameing
plt.xlabel('Transactions (K)')
plt.ylabel('Megabyte')
plt.legend(["BC without optimization",
	"Historic relevant transactions",
	"Meta-State Block"])
# Finalize
plt.grid(b=True, which='major', color='#dddddd',
	linestyle='-.', linewidth=0.4)
plt.tight_layout()
# Output
plt.show()

==> contents/graphsplots/storageAllocationPruneSC.py <==
# Imports
from matplotlib import pyplot as plt
# Dimensions
plt.figure(figsize=(21*0.36,9*0.36))
# Data for 'Linear'
LINx = [0,1300]
LINy = [0,1300]
# Data for 'Relevant Blocks'
RBx = [50,650,1300]
RBy = [0,300,625]
# Data for 'Prune Procedure/Sidechains'
SCx = [4,150,150,300,300,450,450,600,600,750,750,
	900,900,1050,1050,1200,1200,1300]
SCy = [0,146, 75,225,150,300,225,375,300,450,375,
	525,450,600,525,675,600,700]
# Plotting
plt.plot(LINx, LINy, '-.k')
plt.plot(RBx, RBy, '--r')
plt.plot(SCx, SCy, 'C0')
# Nameing
plt.xlabel('Transactions (K)')
plt.ylabel('Megabyte')
plt.legend(["BC without optimization",
	"Historic relevant transactions",
	"Prune Procedure/Child-chains", ])
# Finalize
plt.grid(b=True, which='major', color='#dddddd',
	linestyle='-.', linewidth=0.4)
plt.tight_layout()
# Output
plt.show()


==> contents/images/storageAllocationPruneSC.py <==
# Imports
from matplotlib import pyplot as plt
# Dimensions
plt.figure(figsize=(21*0.36,9*0.36))
# Data for 'Linear'
LINx = [0,1300]
LINy = [0,1300]
# Data for 'Relevant Blocks'
RBx = [50,650,1300]
RBy = [0,300,625]
# Data for 'Prune Procedure/Sidechains'
SCx = [4,150,150,300,300,450,450,600,600,750,750,900,900,1050,1050,1200,1200,1300]
SCy = [0,146,75,225,150,300,225,375,300,450,375,525,450,600,525,675,600,700]
# Plotting
plt.plot(LINx, LINy, 'k')
plt.plot(RBx, RBy, 'r')
plt.plot(SCx, SCy, 'C0')
# Nameing
plt.xlabel('Transactions (K)')
plt.ylabel('Megabyte')
plt.legend(["BC without optimization", "Historic relevant transactions", "Prune Procedure/Child-chains", ])
# Finalize
plt.grid(b=True, which='major', color='#dddddd', linestyle='-.', linewidth=0.4)
plt.tight_layout()
# Output
plt.show()

